Formation of disk galaxies in preheated media: a preventative feedback model

We introduce a semi-analytic galaxy formation model implementing a self-consistent treatment for the hot halo gas configuration and the assembly of central disks. Using the model, we explore a preventative feedback model, in which the circum-halo medium is assumed to be preheated up to a certain entropy level by early starbursts or other processes, and compare it with an ejective feedback model, in which baryons are first accreted into dark matter halos and subsequently ejected out by feedback. The model demonstrates that when the medium is preheated to an entropy comparable to the halo virial entropy the baryon accretion can be largely reduced and delayed. In addition, the preheated medium can establish an extended low density gaseous halo when it accretes into the dark matter halos, and result in a specific angular momentum of the cooling gas large enough to form central disks as extended as those observed. Combined with simulated halo assembly histories, the preventative feedback model can reproduce remarkably well a number of observational scaling relations. These include the cold baryon (stellar plus cold gas) mass fraction-halo mass relations, star formation histories, disk size-stellar mass relation and its evolution, and the number density of low-mass galaxies as a function of redshift. In contrast, the conventional ejective feedback model fails to reproduce these observational trends. Using the model, we demonstrate that the properties of disk galaxies are closely tied to the thermal state of hot halo gas and even possibly the circum-halo medium, which suggests that observational data for the disk properties and circum-galactic hot/warm medium may jointly provide interesting constraints for galaxy formation models.

==> macro1.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%               Macros for TeX/LaTeX documents
%
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\etal}{{et al.~}}
\newcommand{\lta}{\la}
\newcommand{\gta}{\ga}

\newcommand{\kmsmpc}{\>{\rm km}\,{\rm s}^{-1}\,{\rm Mpc}^{-1}}
\newcommand{\kms}{\>{\rm km}\,{\rm s}^{-1}}
\newcommand{\pc}{\>{\rm pc}}
\newcommand{\cm}{\>{\rm cm}}
\newcommand{\Mpc}{\>{\rm Mpc}}
\newcommand{\mpc}{\>{\rm Mpc}}
\newcommand{\kpc}{\>{\rm kpc}}
\newcommand{\Msun}{\>{\rm M_{\odot}}}
\newcommand{\msun}{\>{\rm M_{\odot}}}
\newcommand{\Lsun}{\>{\rm L_{\odot}}}
\newcommand{\MLsun}{\>({\rm M}/{\rm L})_{\odot}}
\newcommand{\Mbh}{M_{\bullet}}
\newcommand{\Vrot}{V_{\rm rot}}
\newcommand{\mtol}{\>{\rm (M/L)_{\odot}}}

%%%%%% From Mo

\newcommand{\reference}{\bibitem}
\newcommand{\beq}{\begin{equation}}
\newcommand{\eeq}{\end{equation}}
\newcommand{\kpch}{\>{h^{-1}{\rm kpc}}}
\newcommand{\hmpc}{\>h^{-1}{\rm {Mpc}}}
\newcommand{\erg}{\>{\rm erg}}
\newcommand{\vcir}{V_{\rm c}}
\newcommand{\vh}{V_{\rm c}}
\newcommand{\Obaryon}{{\Omega_{\rm B,0}}}
\newcommand{\Kdegree}{\>{\rm K}}
\newcommand{\kkev}{\>{\rm keV}}
\newcommand{\kev}{\>{\rm keV}}
\newcommand{\keV}{\>{\rm keV}}
\newcommand{\yr}{\>{\rm yr}}
\newcommand{\vhalo}{V_{\rm c}}
\newcommand{\Tvir}{T_{\rm vir}}
\newcommand{\jvir}{j_{\rm vir}}
\newcommand{\estar}{{\epsilon_\star}}
\newcommand{\yrs}{\>{\rm yrs}}
\newcommand{\rmd}{{\rm d}}
\newcommand{\vesc}{V_{\rm esc}}
\newcommand{\Lya}{{\rm Ly}\alpha}
\newcommand{\msunh}{\>h^{-1}\rm M_\odot}
\newcommand{\Lsunhh}{\,h^{-2}\rm L_\odot}
\newcommand{\calN}{{\cal N}}
\newcommand{\wcalN}{\tilde{{\cal N}}}
\newcommand{\walpha}{\tilde{\alpha}}
\newcommand{\wLstar}{\tilde{L}^{*}}
\newcommand{\hxi}{\hat{\xi}}

%%%%%% LU YU
\newcommand{\rs}{$r_s$}
\def\Msun{\,\rm M_{\odot}}
\def\hMsun{\,h^{-1}\Msun}

%%%%%%%  physical quantities
\newcommand{\mvir}{m_{\rm vir}}
\newcommand{\rvir}{r_{\rm vir}}
\newcommand{\vvir}{v_{\rm vir}}

\newcommand{\tage}{t_{\rm age}}

\newcommand{\rcool}{r_{\rm cool}}
\newcommand{\mhot}{m_{\rm hot}}

\newcommand{\mcold}{m_{\rm cold}}
\newcommand{\mcooldot}{\dot{m}_{\rm cool}}
\newcommand{\rdiscgas}{r_{\rm disc,gas}}

\newcommand{\mstard}{m_{\rm star,D}}
\newcommand{\mstarb}{m_{\rm star,B}}

\newcommand{\zodot}{Z_\odot}
\newcommand{\calT}{{\cal T}}


%%%%%% Useful for editing drafts

\newcommand{\XXX}[2]{{\sf #1}}
\newcommand{\QQQ}[1]{{\sc $<$#1$>$}}

%To return to the original version, comment the previous two lines and
%uncomment the next two lines

%\newcommand{\XXX}[2]{#2}
%\newcommand{\QQQ}[1]{}

%%%%%% Useful for bibliography

\newcommand{\apj}{ApJ}
\newcommand{\apjl}{ApJL}
\newcommand{\apjs}{ApJS}
\newcommand{\aj}{AJ}
\newcommand{\mnras}{MNRAS}
\newcommand{\aap}{A\&A}
\newcommand{\aaps}{A\&AS}
\newcommand{\araa}{ARA\&A}
\newcommand{\pasp}{PASP}
\newcommand{\nat}{Nature}

%%%%%% Useful measures of length for use with psfig

\newdimen\hssize
\hssize=8.4truecm
\newdimen\hdsize 
\hdsize=17.7truecm
















